Efficient classical simulation of the Deutsch-Jozsa and Simon's algorithms

A long-standing aim of quantum information research is to understand what gives quantum computers their advantage. This requires separating problems that need genuinely quantum resources from those for which classical resources are enough. Two examples of quantum speed-up are the Deutsch-Jozsa and Simon's problem, both efficiently solvable on a quantum Turing machine, and both believed to lack efficient classical solutions. Here we present a framework that can simulate both quantum algorithms efficiently, solving the Deutsch-Jozsa problem with probability 1 using only one oracle query, and Simon's problem using linearly many oracle queries, just as expected of an ideal quantum computer. The presented simulation framework is in turn efficiently simulatable in a classical probabilistic Turing machine. This shows that the Deutsch-Jozsa and Simon's problem do not require any genuinely quantum resources, and that the quantum algorithms show no speed-up when compared with their corresponding classical simulation. Finally, this gives insight into what properties are needed in the two algorithms, and calls for further study of oracle separation between quantum and classical computation.

==> QSL_Deutsch_Jozsa.py <==
#! /usr/bin/env python

# QSL_Deutsch_Jozsa.py
# Version 1.0
# Copyright Jan-Ake Larsson <jan-ake.larsson@liu.se> 2015

from Quantum_Simulation_Logic import *

def Ufbalanced(state,perm):
  Permute(state,perm,xrange(1,state.n))
  CN(state,(state.n-1,0))
  InversePermute(state,perm,xrange(1,state.n))

def Ufconstant0(state,perm):
  Permute(state,perm,xrange(1,state.n))
  pass
  InversePermute(state,perm,xrange(1,state.n))

def Ufconstant1(state,perm):
  Permute(state,perm,xrange(1,state.n))
  X(state,0)
  InversePermute(state,perm,xrange(1,state.n))

### With n=20, printing all function values takes considerable time.
### With n=100, the number of states cannot even be input in xrange().
### Even with n=100000, the below Deutsch-Jozsa algorithm answers in seconds.
n=5
### Choose an oracle: one of UFbalanced, Ufconstant0 or Ufconstant1, and a
### random permutation (can be explicit and non-random if desired, see below)
Uf=Ufbalanced
#Uf=Ufconstant0
#Uf=Ufconstant1
perm=RandPerm(n)
### An explicit permutation can also be used, for example mimicking a
### 4-Toffoli as follows here.
# perm=[0,1,2,3,4,5,6,15,8,9,10,11,12,13,14,7]
### This representation of the permutation is internal to the oracle.  Note
### that the efficiency of the Deutsch-Jozsa algorithm refers to uses of the
### oracle, not the oracle storage or internals. The important feature is that
### the oracle is used only once.

print n,"bit input"
# For small n, the ordinary classical algorithm can be used
if n<16:
  print "All function values"
  for i in xrange(2**n):
    state=QSL_system(i,n)+QSL_system(0,1)
    Uf(state,perm)
    outcome=measureZ(state)
    print "f(%s)=%s"%(outcome[:-1],outcome[-1])

print "Deutsch-Jozsa:",
state=QSL_system(0,n)+QSL_system(1,1)
for i in xrange(state.n):
  H(state,i)
print "(one oracle call only)",
Uf(state,perm)
for i in xrange(1,state.n):
  H(state,i)
outcome=measureZ(state,xrange(1,state.n))
if outcome=="0"*n:
  print "Constant"
else:
  print "Balanced"


==> QSL_Simons.py <==
#! /usr/bin/env python

# QSL_Simons.py
# Version 1.0
# Copyright Jan-Ake Larsson <jan-ake.larsson@liu.se> 2015

from Quantum_Simulation_Logic import *

def Uf(state,s,perm):
  n=state.n/2   # At this point, we have 2n elementary systems
  def Us(state,s): # For each s, construct one common U_s
    prev_i=None
    for i in xrange(n):
      if s[n-1-i]=="1":
        if prev_i!=None:
          CN(state,(prev_i+2*n,i))
          CN(state,(i+2*n,i))
        prev_i=i
      else:
        CN(state,(i+2*n,i))
  state.extend(QSL_system(0,n)) # Add ancilla with computational bits 0
  Us(state,s)                   # U_s acts on input register and ancilla
  Permute(state,perm,xrange(n)) # Permutation on the ancilla
  for i in xrange(n):           # Copy result from ancilla to output register
    CN(state,(i,i+n))
  InversePermute(state,perm,xrange(n)) # Inverse permutation on the ancilla
  Us(state,s)                   # Reset ancilla computational bits to 0
  state.remove(n)               # Remove zeroed ancilla

### Choose a bit mask s, and a random permutation (can be explicit and
### non-random if desired, see below). A long s will work, but it will not be
### possible to print all the function values
#s="00000"
#s="01000"
s="01001"
#s="11111"
#s="".join([random.choice(("0","1")) for i in range(100)]) # 100-bit input
#s="".join([random.choice(("0","1")) for i in range(500)]) # 500-bit input
#s="".join([random.choice(("0","1")) for i in range(1000)]) # 1000-bit input

n=len(s)
### A random permutation
perm=RandPerm(n)
### An explicit permutation can also be used, for example mimicking a
### 4-Toffoli as follows here.
# perm=[0,1,2,3,4,5,6,15,8,9,10,11,12,13,14,7]
### Note that the efficiency of Simon's algorithm refers to uses of the
### oracle, not the oracle storage or internals, here the permutation. The
### important feature is that the oracle is used only linearly many times.

print n,"bit input"
### For small n, the function values can be compared
if n<10:
  print "All function values"
  for i in xrange(2**n):
    state=QSL_system(i,n)+QSL_system(0,n)
    Uf(state,s,perm)
    outcome=measureZ(state) # All bit indices
    print "f(%s)=%s"%(outcome[0:n],outcome[n:2*n])
  print

############################################################################

print "Simon's algorithm:"
outcomes=[]
basis=[]
while len(basis) < n-1:
  ### Simon's subroutine
  state=QSL_system(0,2*n)
  for i in xrange(n,2*n):
    H(state,i)
  Uf(state,s,perm)
  for i in xrange(n,2*n):
    H(state,i)
  y=measureZ(state,xrange(n,2*n))
  ### End Simon's subroutine
  outcomes.append(y)
  # remove linear span of outcomes from y
  for v in basis:
    k=v.index("1") # returns first index of a set bit
    if y[k]=="1":
      y+=v
  # Add y to the basis if y is still nonzero
  if y!="0"*n:
    # Remove the component along y from previous basis vectors
    k=y.index("1") # returns first index of a set bit
    for j,v in enumerate(basis):
      if v[k]=="1":
        basis[j]+=y
    basis.append(y)
if n<10:
  print "Outcomes:", outcomes
if n<10:
  print "Outcome basis:", basis
### s-star is orthogonal to the set of outcomes
sstar="1"*n
for v in basis:
  if v.dot(sstar):
    sstar+=v
### Test the proposed s-star: is f(0)==f(s-star)?
state=QSL_system(0,2*n)
Uf(state,s,perm)
outcome0=measureZ(state,xrange(0,n))
state=QSL_system(sstar,n)+QSL_system(0,n)
Uf(state,s,perm)
outcomesstar=measureZ(state,xrange(0,n))
if outcome0!=outcomesstar:
  sstar="0"*n
###
print "After", len(outcomes),"oracle calls, computed s:",sstar

############################################################################

print "Modified BH algorithm,", n, "oracle calls:"
outcomes=[]
for k in xrange(n):
  ### Modified BH subroutine
  state=QSL_system(0,n)+QSL_system(1<<(n-1-k),n)
  for i in xrange(2*n):
    H(state,i)
  Uf(state,s,perm)
  for i in xrange(n,2*n):
    H(state,i)
  outcomes.append(measureZ(state,xrange(n,2*n)))
  ### End modified BH subroutine
if n<10:
  print "Outcomes:", outcomes
### s is orthogonal to the set of outcomes
sstar="1"*n
for v in outcomes:
  if v.dot(sstar):
    sstar+=v
print "Computed s:",sstar


==> Quantum_Simulation_Logic.py <==
#! /usr/bin/env python

# Quantum_Simulation_Logic.py
# Version 1.0
# Copyright Jan-Ake Larsson <jan-ake.larsson@liu.se> 2015

import random
from math import log

class QSL_system(list):
  def __init__(self,value,n=None,phase=None):
    # QSL states are either initialized from bit strings or integers, and
    # preferrably the length n should be fixed if an integer is given
    list.__init__(self,[0,0])
    self.n=n
    if type(value)==str or type(value)==BinaryVector:
      self[0]=int(value,2)
      if not self.n:
        self.n=len(value)
    else:
      self[0]=value
      if not self.n:
        self.n=int(log(value*1.0,2))+1 # at least 1 bit
    self[1]=phase
    if not self[1]:
      self[1]=random.randint(0,(1<<self.n)-1)
  def __add__(self,other):
    new_comp=(self[0]<<other.n)+other[0]
    new_phase=(self[1]<<other.n)+other[1]
    new_n=self.n+other.n
    return QSL_system(new_comp,new_n,new_phase)
  def __str__(self):
    comp=bin(self[0])[2:]
    phase=bin(self[1])[2:]
    return "["+"0"*(self.n-len(comp))+comp+", "\
      +"0"*(self.n-len(phase))+phase+"]"
  def extend(self,other):
    self[0]=(self[0]<<other.n)+other[0]
    self[1]=(self[1]<<other.n)+other[1]
    self.n=self.n+other.n
  def remove(self,n):
    self[0]/=1<<n
    self[1]/=1<<n
    self.n-=n


def X(state,k):
  # k is the bit number to apply the gate on
  state[0]=state[0]^(1<<k)
def Z(state,k):
  # k is the bit number to apply the gate on
  state[1]=state[1]^(1<<k)
def Y(state,k):
  # k is the bit number to apply the gate on
  state[0]=state[0]^(1<<k)
  state[1]=state[1]^(1<<k)
def H(state,k):
  # If equal do nothing, but if not equal, flip both
  if state[0]&(1<<k) != state[1]&(1<<k):
    Y(state,k)
def CN(state,k):
  # k is the tuple (control bit number, target bit number)
  # Computational bit
  if state[0]&(1<<k[0]): # If control computational bit is 1
    state[0]=state[0]^(1<<k[1]) # Flip target computational bit
  # Phase bit
  if state[1]&(1<<k[1]): # If target phase bit is 1
    state[1]=state[1]^(1<<k[0]) # Flip control phase bit

# Measurement output is rudimentary binary vectors
class BinaryVector(str):
  # Immutable parent class: replace __new__, not __init__
  def __new__(self,value,n=None): 
    if type(value)!=str:
      retval=bin(value)[2:]
    if n!=None:
      value="0"*(n-len(value))+value
    return str.__new__(self,value)
  def __add__(self,other):
    retval=BinaryVector(bin(int(self,2)^int(other,2))[2:],
                        max(len(self),len(other)))
    return retval
  def __radd__(self,other):
    return self+other
  def dot(self,other):
    return bin(int(self,2)&int(other,2)).count("1")%2

def measureZ(state,k=None):
  # Measure in the computational basis
  if k==None:
    k=xrange(state.n)
  retval=""
  for j in reversed(k): # Most significant bit first in string
    state[1]=state[1]^(random.randint(0,1)<<j)
    if state[0]&(1<<j):
      retval+="1"
    else:
      retval+="0"
  return BinaryVector(retval)

# Efficient representation of a random permutation _and_ its inverse.
class RandPerm(dict):
  # This would be a "reversible random oracle" in computer science: if the
  # input has not been seen before, draw a random output. If the input has
  # been seen, repeat the corresponding output. Make sure the random oracle is
  # one-to-one, and provide the inverse.
  def __init__(self, n, parent=None):
    dict.__init__(self)
    self.N=2**n-1
    if parent==None:
      self.inverse=RandPerm(n,self)
    else:
      self.inverse=parent
  def __getitem__(self, key):
    if (type(key)!=int and type(key)!=long) or key<0 or key>self.N:
      raise ValueError
    try:
      retval = dict.__getitem__(self, key)
    except:
      # Draw new items randomly, when needed.
      retval=random.randint(0,self.N)
      while retval in self.values():
        retval=random.randint(0,self.N)
      self[key]=retval
      self.inverse[retval]=key
    return retval

def Permute(state,perm,k):
  # perm is the permutation of the number the computational bits form
  # k is a list or tuple of bit indices to apply the gate on
  x=0
  for i,j in enumerate(k):
    if state[0]&(1<<j):
      x+=(1<<i)
  # Bitwise xor to compare input and output bits of the permutation
  y=x^perm[x]
  # Change the bits that should be changed
  for i,j in enumerate(k):
    if y & (1<<i):
      X(state,j)
def InversePermute(state,perm,k):
  try:
    inv=perm.inverse
  except:
    inv=[perm.index(i) for i in xrange(len(perm))]
  Permute(state,inv,k)

